DelayDiffEq: Generating Delay Differential Equation Solvers via Recursive Embedding of Ordinary Differential Equation Solvers

Traditional solvers for delay differential equations (DDEs) are designed around only a single method and do not effectively use the infrastructure of their more-developed ordinary differential equation (ODE) counterparts. In this work we present DelayDiffEq, a Julia package for numerically solving delay differential equations (DDEs) which leverages the multitude of numerical algorithms in OrdinaryDiffEq for solving both stiff and non-stiff ODEs, and manages to solve challenging stiff DDEs. We describe how compiling the ODE integrator within itself, and accounting for discontinuity propagation, leads to a design that is effective for DDEs while using all of the ODE internals. We highlight some difficulties that a numerical DDE solver has to address, and explain how DelayDiffEq deals with these problems. We show how DelayDiffEq is able to solve difficult equations, how its stiff DDE solvers give efficiency on problems with time-scale separation, and how the design allows for generality and flexibility in usage such as being repurposed for generating solvers for stochastic delay differential equations.

==> src/benchmark.jl <==
using CSV
using DataFrames
using DelayDiffEq
using DiffEqDevTools
using DDEProblemLibrary

function benchmark()
    # Compute reference solution of third state
    # with low tolerances
    fpsolve = NLFunctional(; max_iter = 1000)
    alg = MethodOfSteps(Vern9(); fpsolve)
    sol = TestSolution(solve(prob_dde_qs, alg;
                             reltol = 1e-14,
                             abstol = 1e-14,
                             save_idxs = 3))

    # Benchmark different algorithms
    setups = [
        Dict(:alg => MethodOfSteps(RK4())),
        Dict(:alg => MethodOfSteps(DP5())),
        Dict(:alg => MethodOfSteps(OwrenZen3())),
        Dict(:alg => MethodOfSteps(OwrenZen5())),
        Dict(:alg => MethodOfSteps(Vern6())),
        Dict(:alg => MethodOfSteps(Vern7())),
        Dict(:alg => MethodOfSteps(Vern8())),
        Dict(:alg => MethodOfSteps(Vern9())),
        Dict(:alg => MethodOfSteps(Rosenbrock23())),
        Dict(:alg => MethodOfSteps(Rodas4())),
        Dict(:alg => MethodOfSteps(Rodas5P())),
    ]
    abstols = exp10.(-(4:11))
    reltols = exp10.(-(1:8))
    return WorkPrecisionSet(prob_dde_qs,
                            abstols,
                            reltols,
                            setups;
                            save_idxs = 3,
                            appxsol = sol,
                            maxiters = Int(1e5),
                            error_estimate = :l2)
end

"""
    benchmark(io)

Write the results of [`benchmark()`](@ref) to `io` in the CSV file format, and return the results.

!!! note
    If `io` is a file name, its directory is created if it does not exist yet.
"""
function benchmark(io)
    # Run benchmark
    wp = benchmark()

    # Create long data frame 
    df = DataFrame(; alg = String[],
                   error = Float64[],
                   time = Float64[])
    for (i, alg) in enumerate(wp.names)
        wp_i = wp[i]
        append!(df,
                DataFrame(; alg = alg,
                          error = wp_i.errors,
                          time = wp_i.times))
    end

    # Write data frame in CSV file format
    io isa AbstractString && mkpath(dirname(io))
    CSV.write(io, df)

    return wp
end

## Separate documentation
## (fixes issues with listing package in LaTeX)

@doc """
    benchmark()

Benchmark the delay-differential equation problem
`DDEProblemLibrary.prob_dde_qs` of quorum sensing in
/Pseudomonas putida/.

The benchmarked algorithms are:
- `MethodOfSteps(RK4())`
- `MethodOfSteps(DP5())`
- `MethodOfSteps(OwrenZen3())`
- `MethodOfSteps(OwrenZen5())`
- `MethodOfSteps(Vern6())`
- `MethodOfSteps(Vern7())`
- `MethodOfSteps(Vern8())`
- `MethodOfSteps(Vern9())`
- `MethodOfSteps(Rosenbrock23())`
- `MethodOfSteps(Rodas4())`
- `MethodOfSteps(Rodas5P())`

## Reference

Buddrus-Schiemann, K. et al. (2014) “Analysis of N-acylhomoserine lactone dynamics in continuous cultures of Pseudomonas putida IsoF by use of ELISA and UHPLC/qTOF-MS-derived measurements and mathematical models,” Analytical and Bioanalytical Chemistry. Springer Science and Business Media LLC. doi: [10.1007/s00216-014-8063-6](https://doi.org/10.1007/s00216-014-8063-6). 
""" benchmark_qs


==> src/sensitivity.jl <==
using DelayDiffEq
using SciMLSensitivity, ForwardDiff, Zygote

# Lotka-Volterra model with delay
function lv!(du, u, h, p, t)
    x, y = u
    α, β, δ, γ = p
    xτ = h(p, t - 0.1)[1]
    du[1] = dx = (α - β * y) * xτ
    du[2] = dy = (δ * x - γ) * y
    return nothing
end

# Constant history function
history_lv(p, t) = ones(2)

"""
    predict_lv(p)

Compute the solution for the Lotka-Volterra model with delay, defined by [`lv!`](@ref)
and `history_lv`, at time points `t ∈ 0:0.1:5` for parameters `p = [α, β, δ, γ]` as
an array of dimension state x time.
"""
function predict_lv(p)
    # Define the DDE problem
    prob = DDEProblem(lv!, history_lv, (0.0, 5.0),
                      p;
                      constant_lags = (0.1,))

    # Solve the problem and save the solution at
    # time points 0, 0.1, 0.2, ..., 5
    sol = solve(prob, MethodOfSteps(Tsit5());
                saveat = 0.1)

    return Array(sol)
end

"""
    jacobian_lv()

Compute the Jacobian of [`predict_lv`](@ref) for parameters `p = [2.2, 1.0, 2.0, 0.4]` with
ForwardDiff (forward-mode) and Zygote (reverse-mode) AD backends.
"""
function jacobian_lv()
    # Parameters
    p = [2.2, 1.0, 2.0, 0.4]

    # Compute Jacobian
    jacFD = ForwardDiff.jacobian(predict_lv, p)
    jacZygote = Zygote.jacobian(predict_lv, p)[1]

    return (; forwarddiff = jacFD,
            zygote = jacZygote)
end

## Separate documentation
## (fixes issues with listing package in LaTeX)

@doc raw"""
    lv!(du, u, h, p, t)

Compute the derivatives of a Lotka-Volterra model with delay at time `t` and state 
`u = [x, y]` with parameters `p = [α, β, δ, γ]` and history function `h`, and write them to
`du = [dx, dy]`.

The delay differential equation model is given by
```math
\begin{aligned}
x'(t) &= (α - β y(t)) x(t - 0.1),\\
y'(t) &= (δ x(t) - γ) y(t).
\end{aligned}
```
""" lv!

